Learning Precise Spike Timings with Eligibility Traces

Recent research in the field of spiking neural networks (SNNs) has shown that recurrent variants of SNNs, namely long short-term SNNs (LSNNs), can be trained via error gradients just as effective as LSTMs. The underlying learning method (e-prop) is based on a formalization of eligibility traces applied to leaky integrate and fire (LIF) neurons. Here, we show that the proposed approach cannot fully unfold spike timing dependent plasticity (STDP). As a consequence, this limits in principle the inherent advantage of SNNs, that is, the potential to develop codes that rely on precise relative spike timings. We show that STDP-aware synaptic gradients naturally emerge within the eligibility equations of e-prop when derived for a slightly more complex spiking neuron model, here at the example of the Izhikevich model. We also present a simple extension of the LIF model that provides similar gradients. In a simple experiment we demonstrate that the STDP-aware LIF neurons can learn precise spike timings from an e-prop-based gradient signal.

==> figures/izhikevich/izhikevich.py <==
#!/usr/bin/env python3

import csv
import matplotlib
import matplotlib.pyplot as plt
import numpy as np

tic_font_size = "xx-small"
label_font_size = "x-small"

plt.rc("font", family = "sans serif")
## for Palatino and other serif fonts use:
#rc('font',**{'family':'serif','serif':['Palatino']})
plt.rc('text', usetex = False)

plt.rc("xtick", labelsize = tic_font_size)
plt.rc("ytick", labelsize = tic_font_size)
plt.rc('axes', axisbelow = True)
matplotlib.rcParams["lines.linewidth"] = 0.8
matplotlib.rcParams["legend.fancybox"] = True



fig_size = (8, 6)


blue2    = '#2e518c'
blue4    = '#7da7d9'

green1   = '#146614'
green2   = '#2e8c2e'
green3   = '#50b350'
green4   = '#7dd97d'
green5   = '#b3ffb3'
red1     = '#660000'
red2     = '#8c1919'
red3     = '#b33e3e'
red4     = '#d97272'
red5     = '#ffb3b3'
magenta1 = '#581466'
magenta2 = '#762e8c'
magenta3 = '#9650b3'
magenta4 = '#b87dd9'
magenta5 = '#dfb3ff'
orange1  = '#b34e0b'
orange2  = '#c67322'
orange3  = '#d99a3d'
orange4  = '#ecc05c'
orange5  = '#ffe480'
cyan1    = '#146666'
cyan2    = '#2e8c8c'
cyan3    = '#50b3b3'
cyan4    = '#7dd9d9'
cyan5    = '#b3ffff'
gray1    = '#4d4d4d'
gray2    = '#6c6c6c'
gray3    = '#8c8c8c'
gray4    = '#acacac'
gray5    = '#cccccc'



color_palette = [
    blue2,
    blue4,
    "seagreen",
    "lightseagreen",
    "sienna",
    "sandybrown",
    magenta3,
    "black"
]


# ----------------------------------------------------------------
# load data and stats
# ----------------------------------------------------------------
data_filename = "../../../data/izhikevich-stdp-anti-stdp-1.csv"
data_start = 0
data_end = 3700


with open(data_filename, "r") as file:
    reader = csv.reader(file, delimiter = ",")
    labels = next(reader)
    data = np.array(list(reader)).astype(float)

data = data[data_start:data_end,]

#print(data.shape)


data_mean = np.mean(data, axis = 0)
data_min = np.min(data, axis = 0)
data_max = np.max(data, axis = 0)

data = np.transpose(data)

# ----------------------------------------------------------------

x = np.linspace(data_start, data_end, data_end - data_start)


fig, axs = plt.subplots(
    6, figsize = fig_size,
    sharex = True, sharey=False, gridspec_kw={'hspace': 0}
)

fig.patch.set_facecolor(None)
fig.patch.set_alpha(0.0)

plt.xlabel("Time $t$", fontsize = label_font_size)

#axs.suptitle("")

axs[0].plot(x, data[0], color = color_palette[0], label = labels[0])
axs[0].plot(x, data[1], color = color_palette[1], label = labels[1])
axs[1].plot(x, data[2], color = color_palette[2], label = labels[2])
axs[2].plot(x, data[3], color = color_palette[3], label = labels[3])
axs[3].plot(x, data[4], color = color_palette[4], label = labels[4])
axs[4].plot(x, data[5], color = color_palette[5], label = labels[5])
axs[5].plot(x, data[6], color = color_palette[6], label = labels[6])

matplotlib.pyplot.xlim(data_start, data_end)
plt.xticks(np.linspace(data_start, data_end, 20))


for i in range(len(axs)) :
    ax = axs[i]

    idx = i + 1

    ax_max = data_max[idx]
    ax_min = data_min[idx]
    ax_ticks = (ax_min, 0, ax_max)

    if (idx == 4) :
        ax_min = 0
        ax_ticks = (0, ax_max)
    elif (idx == 6) :
        ax_ticks = (ax_min, ax_max)

    ax_range = ax_max - ax_min
    ax_lim_min = ax_min - ax_range * 0.1
    ax_lim_max = ax_max + ax_range * 0.1

    ax.set_ylim(ax_lim_min, ax_lim_max)
    ax.set_yticks(ax_ticks)





#axs[2].plot(x, y, '+')

# Hide x labels and tick labels for all but bottom plot.

ax_formats = [
    "{x:,.0f}",
    "{x:,.1f}",
    "{x:,.3f}",
    "{x:,.1f}",
    "{x:,.2f}",
    "{x:,.0f}"
]

for i in range(len(axs)) :
    ax = axs[i]

    ax.patch.set_facecolor("white")
    ax.patch.set_alpha(0.8)
    ax.grid(linewidth = 0.5, linestyle = "dashed", zorder = 0)
    
    ax.tick_params(
        direction = "in", 
        bottom = True, top = True,
        left = True, right = True,
        zorder = 3
    )
    
    switch_pos = 1850

    ax.axvspan(switch_pos - 40, switch_pos + 40, color = "grey", linewidth = 0, alpha = 0.3)

    ax.legend(fontsize = tic_font_size, loc = "upper left")
    ax.label_outer()
    ax.xaxis.set_ticklabels([])
    ax.yaxis.set_major_formatter(matplotlib.ticker.StrMethodFormatter(ax_formats[i]))
    

#plt.show()

plt.savefig("izhikevich2.pdf", bbox_inches = 'tight', pad_inches = 0)
# dpi=None, facecolor='w', edgecolor='w',
 #       orientation='portrait', papertype=None, format=None,
#        transparent=False, bbox_inches=None, pad_inches=0.1,

#        np.std(data, axis = 0),
#        np.amin(data, axis = 0),
#        np.amax(data, axis = 0)





'''
#set key box lw 1.0 lc myboxcolor
set key inside box lw 1.0 lc myboxcolor
set key left top
set key horizontal maxrows 2
set key opaque
set border back

#set key width -10
set key height 0.4
#set key width -1

set key font ",10"
set key spacing 0.8

set key autotitle columnhead
set datafile separator ","



width = 1.1
height = 1.0


set size width, height



marginstep = 0.15
tmargin1 = 0.99
bmargin1 = tmargin1 - marginstep
bmargin2 = bmargin1 - marginstep
bmargin3 = bmargin2 - marginstep
bmargin4 = bmargin3 - marginstep
bmargin5 = bmargin4 - marginstep
bmargin6 = bmargin5 - marginstep

tmargin2 = bmargin1
tmargin3 = bmargin2
tmargin4 = bmargin3
tmargin5 = bmargin4
tmargin6 = bmargin5

lmargin1 = 0.07
rmargin1 = 1.0 # 0.53 # 0.525
#lmargin2 = 0.535 # 0.535
#rmargin2 = 1.0

lmarginv = 0.06
rmarginv = 0.00

set lmargin lmarginv
set rmargin rmarginv

gwidth = width - 0.01

#set ylabel "Success probability" rotate by 90 offset 0.5

start = 0
end = 4000

set xtics 200
start2 = start
end2 = end

set output "izhikevich.eps"



f = "../../../data/izhikevich-stdp-anti-stdp-1.csv"

set xrange[start:end]

stats f using 0:1 name "stats1" nooutput
stats f using 0:2 name "stats2" nooutput
stats f using 0:3 name "stats3" nooutput
stats f using 0:4 name "stats4" nooutput
stats f using 0:5 name "stats5" nooutput
stats f using 0:6 name "stats6" nooutput
stats f using 0:7 name "stats7" nooutput

set xrange[start2:end2]

stats f using 0:1 name "stats21" nooutput
stats f using 0:2 name "stats22" nooutput
stats f using 0:3 name "stats23" nooutput
stats f using 0:4 name "stats24" nooutput
stats f using 0:5 name "stats25" nooutput
stats f using 0:6 name "stats26" nooutput
stats f using 0:7 name "stats27" nooutput

set xrange[start:end]

min(x,y) = (x < y) ? x : y
max(x,y) = (x > y) ? x : y

min1 = min(stats1_min_y, stats21_min_y)
min2 = min(stats2_min_y, stats22_min_y)
min3 = min(stats3_min_y, stats23_min_y)
min4 = min(stats4_min_y, stats24_min_y)
min5 = min(stats5_min_y, stats25_min_y)
min6 = min(stats6_min_y, stats26_min_y)
min7 = min(stats7_min_y, stats27_min_y)

max1 = max(stats1_max_y, stats21_max_y)
max2 = max(stats2_max_y, stats22_max_y)
max3 = max(stats3_max_y, stats23_max_y)
max4 = max(stats4_max_y, stats24_max_y)
max5 = max(stats5_max_y, stats25_max_y)
max6 = max(stats6_max_y, stats26_max_y)
max7 = max(stats7_max_y, stats27_max_y)

range1 = max1 - min1
range2 = max2 - min2
range3 = max3 - min3
range4 = max4 - min4
range5 = max5 - min5
range6 = max6 - min6
range7 = max7 - min7

g1 = range1 * 0.15
g2 = range2 * 0.15
g3 = range3 * 0.15
g4 = range4 * 0.15
g5 = range5 * 0.15
g6 = range6 * 0.15
g7 = range7 * 0.15


#    sprintf("%d", (stats1_max - stats1_min) * -0.4) -0.4, \
#    sprintf("%d", (stats1_max - stats1_min) * 0.4) 0.4, \
#    "0" -1.5, \
#)

#set yrange[-8:1]

set multiplot layout 6,1 columnsfirst
 #set multiplot margins screen 0.1, 0.9, 0.9, 0.1 


#set xtics (0, 100, 200, 300, 400, 500, 600, 700, 800, 900, 1000)

#---- graph 1 ----

set size gwidth, marginstep
set tmargin at screen tmargin1; set bmargin at screen bmargin1
set lmargin at screen lmargin1
#set rmargin at screen rmargin1

set format x ""
unset xlabel


set format y "%12.0f"
set yrange[(min1 - g1):(max1 + g1)]
set ytics (min1, 0, max2)

plot f using 0:(($1)) with lines ls 101, \
     f using 0:(($2)) with lines ls 102

#---- graph 2 ----

set size gwidth, marginstep
#set size (width/2), marginstep
set tmargin at screen tmargin2; set bmargin at screen bmargin2
set lmargin at screen lmargin1
#set rmargin at screen rmargin1

set format x ""
unset xlabel

set format y "%12.0f"
set yrange[(min3 - g3):(max3 + g3)]
set ytics (min3, 0, max3)

plot f using 0:(($3)) with lines ls 103

#---- graph 3 ----
set size gwidth, marginstep
set tmargin at screen tmargin3; set bmargin at screen bmargin3
#set lmargin at screen lmargin1
#set rmargin at screen rmargin1


set format x ""
unset xlabel

set format y
set yrange[(min4 - g4):(max4 + g4)]

gmax = real(sprintf("%.2g", max4)) 
gmin = real(sprintf("%.2g", min4)) 

set ytics (gmin, 0, gmax)

plot f using 0:(($4)) with lines ls 104, \

#---- graph 4 ----
set size gwidth, marginstep
set tmargin at screen tmargin4; set bmargin at screen bmargin4
#set lmargin at screen lmargin1
#set rmargin at screen rmargin1

set format x ""
unset xlabel

set yrange[(min5 - g5):(max5 + g5)]

gmax = real(sprintf("%.1g", max5)) 
#gmin = real(sprintf("%.1g", min5)) 

set ytics (0, gmax)

plot f using 0:(($5)) with lines ls 105, \

#---- graph 5 ----
set size gwidth, marginstep
set tmargin at screen tmargin5; set bmargin at screen bmargin5
#set lmargin at screen lmargin1
#set rmargin at screen rmargin1

set format x ""
unset xlabel

set key left top


set format y

set yrange[(min6 - g6):(max6 + g6)]

gmax = real(sprintf("%.2g", max6)) 
gmin = real(sprintf("%.2g", min6)) 

set ytics (gmin, 0, gmax)


plot f using 0:(($6)) with lines ls 106, \

#---- graph 6 ----
set size gwidth, marginstep
set tmargin at screen tmargin6; set bmargin at screen bmargin6
#set lmargin at screen lmargin1
#set rmargin at screen rmargin1

set format x ""
set xlabel "Time t" #offset 23.5,0

set key left top

set format y "%12.0f"

set yrange[(min7 - g7):(max7 + g7)]
set ytics (min7, 0, max7)

plot f using 0:(($7)) with lines ls 107, \


#set xtics (0, 100, 200, 300, 400, 500, 600, 700, 800, 900, 1000)

##---- graph 1 right ----
##set size width, marginstep
#set tmargin at screen tmargin1; set bmargin at screen bmargin1
#set lmargin at screen lmargin2
#set rmargin at screen rmargin2
#
#set format x ""
#unset xlabel
#
#set xrange[start2:end2]
#
#set format y ""
#set yrange[(min1 - g1):(max1 + g1)]
#set ytics (min1, 0, max1)
#
#set key off
#
#
#plot f using 0:(($1)) with lines ls 101, \
#     f using 0:(($2)) with lines ls 102
#
#
##---- graph 2 right ----
#set size (width/2), marginstep
#set tmargin at screen tmargin2; set bmargin at screen bmargin2
#set lmargin at screen lmargin2
#set rmargin at screen rmargin2
#
#set xrange[start2:end2]
#
#set format x ""
#unset xlabel
#
##set format y "%12.0f"
#set format y ""
#
#set yrange[(min3 - g3):(max3 + g3)]
#set ytics (min3, 0, max3)
#
#
#set key off
#
#plot f using 0:(($3)) with lines ls 103
#
##---- graph 3 right ----
##set size width, marginstep
#set tmargin at screen tmargin3; set bmargin at screen bmargin3
#set lmargin at screen lmargin2
#set rmargin at screen rmargin2
#
#set xrange[start2:end2]
#
#set format x ""
#unset xlabel
#
#set key off
#
#set format y ""
#
#set yrange[(min4 - g4):(max4 + g4)]
#
#gmax = real(sprintf("%.2g", max4)) 
#gmin = real(sprintf("%.2g", min4)) 
#
#set ytics (gmin, 0, gmax)
#
#plot f using 0:(($4)) with lines ls 104, \
#
##---- graph 4 right ----
##set size width, marginstep
#set tmargin at screen tmargin4; set bmargin at screen bmargin4
#set lmargin at screen lmargin2
#set rmargin at screen rmargin2
#
#set xrange[start2:end2]
#
#set format x ""
#unset xlabel
#
#set key off
#
#set format y ""
#
#set yrange[(min5 - g5):(max5 + g5)]
#
#gmax = real(sprintf("%.1g", max5)) 
#
#set ytics (0, gmax)
#
#plot f using 0:(($5)) with lines ls 105, \
#
##---- graph 5 right ----
##set size width, marginstep
#set tmargin at screen tmargin5; set bmargin at screen bmargin5
#set lmargin at screen lmargin2
#set rmargin at screen rmargin2
#
#set xrange[start2:end2]
#
#set format x ""
#unset xlabel
#
#set key off
#
#set format y ""
#
#set yrange[(min6 - g6):(max6 + g6)]
#
#gmax = real(sprintf("%.2g", max6)) 
#gmin = real(sprintf("%.2g", min6)) 
#
#set ytics (gmin, 0, gmax)
#
#
#plot f using 0:(($6)) with lines ls 106, \
#
##---- graph 6 right ----
##set size width, marginstep
#set tmargin at screen tmargin6; set bmargin at screen bmargin6
#set lmargin at screen lmargin2
#set rmargin at screen rmargin2
#
#set xrange[start2:end2]
#
##set format x
##set xlabel "Time t"
#
#set key off
#
#set format y ""
#
#set yrange[(min7 - g7):(max7 + g7)]
#set ytics (min7, 0, max7)
#
#plot f using 0:(($7)) with lines ls 107, \


unset multiplot





#plot "../../../data/izhikevich-stdp3.csv" using 0:(($1-stats1_min)/(stats1_max - stats1_min)) with lines ls 101, \
#     "../../../data/izhikevich-stdp3.csv" using 0:(($2-stats1_min)/(stats1_max - stats1_min)) with lines ls 102, \
#     "../../../data/izhikevich-stdp3.csv" using 0:(($3-stats3_min)/(stats3_max - stats3_min) - 1.5) with lines ls 103, \
#     "../../../data/izhikevich-stdp3.csv" using 0:(($4-stats4_min)/(stats4_max - stats4_min) - 3) with lines ls 104, \
#     "../../../data/izhikevich-stdp3.csv" using 0:(($5-stats5_min)/(stats5_max - stats5_min) - 4.5) with lines ls 105, \
#     "../../../data/izhikevich-stdp3.csv" using 0:(($6-stats6_min)/(stats6_max - stats6_min) - 6) with lines ls 106, \
#     "../../../data/izhikevich-stdp3.csv" using 0:(($7-stats7_min)/(stats7_max - stats7_min) - 7.5) with lines ls 107, \

'''
     

==> figures/izhikevich/makepdf.sh <==
#!/bin/bash
for file in *.eps
do
	echo ${file}
	epstopdf ${file}
done

==> figures/lif/lif.py <==
#!/usr/bin/env python3

import csv
import matplotlib
import matplotlib.pyplot as plt
import numpy as np

tic_font_size = "xx-small"
label_font_size = "x-small"

plt.rc("font", family = "sans serif")
## for Palatino and other serif fonts use:
#rc('font',**{'family':'serif','serif':['Palatino']})
plt.rc('text', usetex = False)

plt.rc("xtick", labelsize = tic_font_size)
plt.rc("ytick", labelsize = tic_font_size)
plt.rc('axes', axisbelow = True)
matplotlib.rcParams["lines.linewidth"] = 0.8
matplotlib.rcParams["legend.fancybox"] = True



fig_size = (8, 5)


blue2    = '#2e518c'
blue4    = '#7da7d9'

green1   = '#146614'
green2   = '#2e8c2e'
green3   = '#50b350'
green4   = '#7dd97d'
green5   = '#b3ffb3'
red1     = '#660000'
red2     = '#8c1919'
red3     = '#b33e3e'
red4     = '#d97272'
red5     = '#ffb3b3'
magenta1 = '#581466'
magenta2 = '#762e8c'
magenta3 = '#9650b3'
magenta4 = '#b87dd9'
magenta5 = '#dfb3ff'
orange1  = '#b34e0b'
orange2  = '#c67322'
orange3  = '#d99a3d'
orange4  = '#ecc05c'
orange5  = '#ffe480'
cyan1    = '#146666'
cyan2    = '#2e8c8c'
cyan3    = '#50b3b3'
cyan4    = '#7dd9d9'
cyan5    = '#b3ffff'
gray1    = '#4d4d4d'
gray2    = '#6c6c6c'
gray3    = '#8c8c8c'
gray4    = '#acacac'
gray5    = '#cccccc'



color_palette = [
    blue2,
    blue4,
    "seagreen",
    "lightseagreen",
    "sienna",
    "sandybrown",
    magenta3,
    "black"
]


# ----------------------------------------------------------------
# load data and stats
# ----------------------------------------------------------------


data_filename = "../../../data/lif-stdp-anti-stdp-1.csv"
data_start = 200
data_end = 800


with open(data_filename, "r") as file:
    reader = csv.reader(file, delimiter = ",")
    labels = next(reader)
    data = np.array(list(reader)).astype(float)

data = data[data_start:data_end,]

#print(data.shape)


data_mean = np.mean(data, axis = 0)
data_min = np.min(data, axis = 0)
data_max = np.max(data, axis = 0)

data = np.transpose(data)

# ----------------------------------------------------------------

x = np.linspace(data_start, data_end, data_end - data_start)


fig, axs = plt.subplots(
    5, figsize = fig_size,
    sharex = True, sharey=False, gridspec_kw={'hspace': 0}
)

fig.patch.set_facecolor(None)
fig.patch.set_alpha(0.0)

plt.xlabel("Time $t$", fontsize = label_font_size)

#axs.suptitle("")

axs[0].plot(x, data[0], color = color_palette[0], label = labels[0])
axs[0].plot(x, data[1], color = color_palette[1], label = labels[1])
axs[1].plot(x, data[2], color = color_palette[2], label = labels[2])
#axs[2].plot(x, data[3], color = color_palette[3], label = labels[3])
axs[2].plot(x, data[3], color = color_palette[4], label = labels[3])
axs[3].plot(x, data[4], color = color_palette[5], label = labels[4])
axs[4].plot(x, data[5], color = color_palette[6], label = labels[5])

matplotlib.pyplot.xlim(data_start, data_end)
plt.xticks(np.linspace(data_start, data_end, 20))


for i in range(len(axs)) :
    ax = axs[i]

    idx = i + 1

    ax_max = data_max[idx]
    ax_min = data_min[idx]
    ax_ticks = (ax_min, 0, ax_max)

    if (idx == 1 or idx == 2) :
        ax_min = 0
        ax_ticks = (0, ax_max)
    if (idx == 5) :
        ax_ticks = (ax_min, ax_max)

    ax_range = ax_max - ax_min
    ax_lim_min = ax_min - ax_range * 0.1
    ax_lim_max = ax_max + ax_range * 0.1

    ax.set_ylim(ax_lim_min, ax_lim_max)
    ax.set_yticks(ax_ticks)





#axs[2].plot(x, y, '+')

# Hide x labels and tick labels for all but bottom plot.

ax_formats = [
    "{x:,.1f}",
    "{x:,.1f}",
#    "{x:,.3f}",
    "{x:,.2f}",
    "{x:,.2f}",
    "{x:,.0f}"
]

for i in range(len(axs)) :
    ax = axs[i]

    ax.patch.set_facecolor("white")
    ax.patch.set_alpha(0.8)
    ax.grid(linewidth = 0.5, linestyle = "dashed", zorder = 0)
    
    ax.tick_params(
        direction = "in", 
        bottom = True, top = True,
        left = True, right = True,
        zorder = 3
    )
    
    switch_pos = 517

    ax.axvspan(switch_pos - 6.5, switch_pos + 6.5, color = "grey", linewidth = 0, alpha = 0.3)

    ax.legend(fontsize = tic_font_size, loc = "upper left")
    ax.label_outer()
    ax.xaxis.set_ticklabels([])
    ax.yaxis.set_major_formatter(matplotlib.ticker.StrMethodFormatter(ax_formats[i]))
    

#plt.show()

plt.savefig("lif2.pdf", bbox_inches = 'tight', pad_inches = 0)

     

==> figures/lif/makepdf.sh <==
#!/bin/bash
for file in *.eps
do
	echo ${file}
	epstopdf ${file}
done
